Gradient Regularization Mitigates Reward Hacking in Reinforcement Learning from Human Feedback and Verifiable Rewards

Reinforcement Learning from Human Feedback (RLHF) or Verifiable Rewards (RLVR) are two key steps in the post-training of modern Language Models (LMs). A common problem is reward hacking, where the policy may exploit inaccuracies of the reward and learn an unintended behavior. Most previous works address this by limiting the policy update with a Kullback-Leibler (KL) penalty towards a reference model. We propose a different framing: Train the LM in a way that biases policy updates towards regions in which the reward is more accurate. First, we derive a theoretical connection between the accuracy of a reward model and the flatness of an optimum at convergence. Gradient regularization (GR) can then be used to bias training to flatter regions and thereby maintain reward model accuracy. We confirm these results by showing that the gradient norm and reward accuracy are empirically correlated in RLHF. We then empirically show that Reference Resets of the KL penalty find flatter regions with a higher reward accuracy. We further improve on this by proposing to use explicit GR with an efficient finite-difference estimate. Empirically, GR performs better than a KL penalty across a diverse set of RL experiments with LMs. GR achieves a higher GPT-judged win-rate in RLHF, avoids overly focusing on the format in rule-based math rewards, and prevents hacking the judge in LLM-as-a-Judge math tasks.

==> scripts/remove_unused_figure_variants.py <==
#!/usr/bin/env python3
"""Remove unused .tex/.pdf/.png variants from figures/.

The script scans reachable TeX files, records exact figure files used through
\\input/\\include and \\includegraphics, and reports candidate figure variants
under figures/ that are not referenced. It is a dry run unless --delete is set.
"""

from __future__ import annotations

import argparse
import os
import re
from pathlib import Path


CANDIDATE_EXTS = {".tex", ".pdf", ".png"}
GRAPHICS_EXTS = (".pdf", ".png", ".jpg", ".jpeg", ".eps")

COMMAND_RE = re.compile(
    r"\\(?P<cmd>input|include|includegraphics|subfile)\s*"
    r"(?:\[[^\]]*\]\s*)*"
    r"\{(?P<path>[^{}]+)\}",
    re.MULTILINE,
)
GRAPHICSPATH_RE = re.compile(r"\\graphicspath\s*\{(?P<body>(?:\{[^{}]*\}\s*)+)\}")
GRAPHICSPATH_ENTRY_RE = re.compile(r"\{([^{}]+)\}")


def strip_comments(text: str) -> str:
    """Remove TeX comments while preserving escaped percent signs."""
    cleaned_lines = []
    for line in text.splitlines():
        escaped = False
        out = []
        for char in line:
            if char == "%" and not escaped:
                break
            out.append(char)
            escaped = char == "\\" and not escaped
            if char != "\\":
                escaped = False
        cleaned_lines.append("".join(out))
    return "\n".join(cleaned_lines)


def normalize_ref(raw: str) -> str:
    return raw.strip().strip("\"'")


def relpath(path: Path, root: Path) -> str:
    return path.resolve().relative_to(root.resolve()).as_posix()


def existing_tex_path(ref: str, current_dir: Path, root: Path) -> Path | None:
    path = (current_dir / ref) if not Path(ref).is_absolute() else Path(ref)
    candidates = [path]
    if path.suffix == "":
        candidates.append(path.with_suffix(".tex"))
    for candidate in candidates:
        if candidate.exists() and candidate.is_file():
            try:
                candidate.resolve().relative_to(root.resolve())
            except ValueError:
                continue
            return candidate
    return None


def resolve_figure_ref(
    ref: str,
    current_dir: Path,
    root: Path,
    figures_dir: Path,
    graphicspaths: list[str],
) -> list[Path]:
    raw_path = Path(ref)
    bases: list[Path] = []
    if raw_path.is_absolute():
        bases.append(raw_path)
    else:
        bases.append(current_dir / raw_path)
        for graphicspath in graphicspaths:
            bases.append(root / graphicspath / raw_path)

    resolved: list[Path] = []
    for base in bases:
        candidates = [base]
        if base.suffix == "":
            candidates.extend(base.with_suffix(ext) for ext in GRAPHICS_EXTS)
        for candidate in candidates:
            if candidate.exists() and candidate.is_file():
                try:
                    candidate.resolve().relative_to(figures_dir.resolve())
                except ValueError:
                    continue
                if candidate not in resolved:
                    resolved.append(candidate)
    return resolved


def read_tex(path: Path) -> str:
    return path.read_text(encoding="utf-8", errors="replace")


def discover_reachable_tex(root: Path, roots: list[Path]) -> tuple[set[Path], set[Path]]:
    reachable_tex: set[Path] = set()
    used_files: set[Path] = set()
    stack = [path.resolve() for path in roots]

    while stack:
        tex_path = stack.pop()
        if tex_path in reachable_tex or not tex_path.exists():
            continue
        reachable_tex.add(tex_path)
        text = strip_comments(read_tex(tex_path))
        current_dir = tex_path.parent

        for match in COMMAND_RE.finditer(text):
            cmd = match.group("cmd")
            ref = normalize_ref(match.group("path"))
            if cmd == "includegraphics":
                continue

            included = existing_tex_path(ref, current_dir, root)
            if included is None:
                continue
            if included.suffix == ".tex":
                used_files.add(included.resolve())
                stack.append(included.resolve())

    return reachable_tex, used_files


def collect_graphicspaths(tex_files: set[Path], root: Path) -> list[str]:
    paths = [""]
    for tex_path in sorted(tex_files):
        text = strip_comments(read_tex(tex_path))
        for match in GRAPHICSPATH_RE.finditer(text):
            for entry in GRAPHICSPATH_ENTRY_RE.findall(match.group("body")):
                paths.append(entry.strip().strip("/"))
    return list(dict.fromkeys(paths))


def collect_used_figures(root: Path, figures_dir: Path, tex_roots: list[Path]) -> set[Path]:
    reachable_tex, used_files = discover_reachable_tex(root, tex_roots)
    graphicspaths = collect_graphicspaths(reachable_tex, root)

    for tex_path in sorted(reachable_tex):
        text = strip_comments(read_tex(tex_path))
        for match in COMMAND_RE.finditer(text):
            cmd = match.group("cmd")
            ref = normalize_ref(match.group("path"))
            if cmd == "includegraphics":
                used_files.update(
                    path.resolve()
                    for path in resolve_figure_ref(
                        ref, tex_path.parent, root, figures_dir, graphicspaths
                    )
                )
                continue

            included = existing_tex_path(ref, tex_path.parent, root)
            if included is not None:
                try:
                    included.resolve().relative_to(figures_dir.resolve())
                except ValueError:
                    continue
                used_files.add(included.resolve())

    return used_files


def default_tex_roots(root: Path, figures_dir: Path) -> list[Path]:
    roots = []
    for path in root.glob("*.tex"):
        try:
            path.resolve().relative_to(figures_dir.resolve())
        except ValueError:
            roots.append(path)
    return sorted(roots)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Remove unused .tex/.pdf/.png figure variants under figures/."
    )
    parser.add_argument(
        "--root",
        type=Path,
        default=Path.cwd(),
        help="Project root. Defaults to the current working directory.",
    )
    parser.add_argument(
        "--figures-dir",
        type=Path,
        default=Path("figures"),
        help="Figures directory relative to --root. Defaults to figures.",
    )
    parser.add_argument(
        "--tex-root",
        action="append",
        type=Path,
        help="Top-level TeX file to scan. Can be passed multiple times.",
    )
    parser.add_argument(
        "--delete",
        action="store_true",
        help="Delete unused candidates. Without this flag the script only reports.",
    )
    return parser.parse_args()


def main() -> int:
    args = parse_args()
    root = args.root.resolve()
    figures_dir = (root / args.figures_dir).resolve()

    if not figures_dir.is_dir():
        raise SystemExit(f"Figures directory not found: {figures_dir}")

    if args.tex_root:
        tex_roots = [(root / path).resolve() for path in args.tex_root]
    else:
        tex_roots = default_tex_roots(root, figures_dir)

    missing_roots = [path for path in tex_roots if not path.exists()]
    if missing_roots:
        missing = ", ".join(str(path) for path in missing_roots)
        raise SystemExit(f"TeX root not found: {missing}")

    used_files = collect_used_figures(root, figures_dir, tex_roots)
    candidates = sorted(
        path.resolve()
        for path in figures_dir.rglob("*")
        if path.is_file() and path.suffix.lower() in CANDIDATE_EXTS
    )
    unused = [path for path in candidates if path not in used_files]

    print(f"Scanned TeX roots: {', '.join(relpath(path, root) for path in tex_roots)}")
    print(f"Used figure variants: {len(used_files)}")
    print(f"Unused figure variants: {len(unused)}")

    for path in unused:
        print(relpath(path, root))

    if args.delete:
        for path in unused:
            os.remove(path)
        print(f"Deleted {len(unused)} files.")
    else:
        print("Dry run only. Re-run with --delete to remove these files.")

    return 0


if __name__ == "__main__":
    raise SystemExit(main())

